Source Coding with Mismatched Distortion Measures

We consider the problem of lossy source coding with a mismatched distortion measure. That is, we investigate what distortion guarantees can be made with respect to distortion measure $\tilde{\rho}$, for a source code designed such that it achieves distortion less than $D$ with respect to distortion measure $\rho$. We find a single-letter characterization of this mismatch distortion and study properties of this quantity. These results give insight into the robustness of lossy source coding with respect to modeling errors in the distortion measure. They also provide guidelines on how to choose a good tractable approximation of an intractable distortion measure.

==> figs/gaussbound.m <==
% Generate data fow WMSE example with Gaussian input. 
%This computes the upper bound on D_{\rho,\tilde{\rho}}.
%
% Urs Niesen, 05/09/2007

clear

% number of sampling points per dimension
M = 20;

% boundaries of plot
dmax = 1;
rmax = 1.5;

% parameters of distortion measures \tilde{\rho}
a = 2; 
b = 0.5;

dmin = 2*exp(-rmax)+0.0001;
tmin = (dmin-dmin/1.1)^(1/2);
tmax = (dmax-dmin/1.19)^(1/2);
t = linspace(tmin,tmax,M); 
d = t.^2+dmin/1.1;
D = (d')*ones(1,M);

for i=1:M, 
    tmax = sqrt(1-exp(-2* (rmax+log(d(i)/2)) ));
    t = linspace(0,tmax,M);  
    r(i,:) = -0.5*log(1-t.^2); 
end
R = r-log(D/2);

Dt = 0.5*D.*((a+b)+(a-b)*sqrt(1-exp(-2*r)));
surf(r-log(D/2),D,Dt)

xlabel('R')
ylabel('D')
zlabel('Dt')

index = 1:M;
index = ones(M,1)*index;

A = [index(:) R(:) D(:), Dt(:)];
save gaussbound.data A -ascii;



